Identifying group contributions in NBA lineups with spectral analysis

We address the question of how to quantify the contributions of groups of players to team success. Our approach is based on spectral analysis, a technique from algebraic signal processing, which has several appealing features. First, our analysis decomposes the team success signal into components that are naturally understood as the contributions of player groups of a given size: individuals, pairs, triples, fours, and full five-player lineups. Secondly, the decomposition is orthogonal so that contributions of a player group can be thought of as pure: Contributions attributed to a group of three, for example, have been separated from the lower-order contributions of constituent pairs and individuals. We present detailed a spectral analysis using NBA play-by-play data and show how this can be a practical tool in understanding lineup composition and utilization.

==> JSA_SUB 2/RidgeRegressionOnBootSeasons.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Mar 24 16:15:33 2020

@author: smdevlin
"""

df1=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeNWNBSpecBOS99.csv')
df2=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeNWNBSpecBOS98.csv')

del df1['Unnamed: 0']
del df2['Unnamed: 0']

df1=df1[['term','estimate']]
df2=df2[['term','estimate']]

df=df1.merge(df2,how='left',on='term')

df[df['estimate_y'].isna()].shape

#tdf1=df1.T.reset_index()
#
#frames = [ process_your_file(f) for f in files ]
#result = pd.concat(frames)

import os
list1 = os.listdir('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeRegressionOnBootstrapSeasons')
list1.remove('.DS_Store') #No clue why this is here


test=dict()
for file in list1:
    bsfilename=re.sub('RidgeNW','',file)
    season=re.sub('.csv','',bsfilename)
    dftmp=pd.read_csv(file)
    test[season]=dict{'df':dftmp[['term','estimate']],'poss':0,'pm':0}



df_list = [pd.read_csv(file) for file in list1]
dfl1=[]

for df in df_list:
    del df['Unnamed: 0']
    dfl1.append(df[['term','estimate']])

dfs = [df.set_index('term') for df in dfl1]

ridgebs = pd.concat(dfs, axis=1)

#This works to go from the ridge regression output file name to the actual bootstrapped season filename.
import re
xx='RidgeNWNBSpecBOS424'
yy=re.sub('RidgeNW','',xx)
yy

ridgebs[ridgebs.index=="Isaiah.Thomas:Avery.Bradley:Jae.Crowder"].iloc[0].hist(bins=30)

ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0].hist(bins=30)

sum(ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0]<0)/500

##################
##If we need the spec for boot seasons they're in strange order
#bootorder=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/BOSBootFileOrder.csv',header=None)
#bootorder.columns=['File']
#bootseasons=[]
#for i in range(500):
#    data=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+bootorder['File'][i])
#    bootseasons.append(data)
#################

ThomBradCrow_poss=[]
ThomBradCrow_pm=[]
for i in range(len(list1)):
    xx=list1[i]
    yy=re.sub('RidgeNW','',xx)
    df=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+yy)
    pm=df['PM'][(df['Isaiah Thomas']==1)&(df['Avery Bradley']==1)&(df['Jae Crowder']==1)].sum()
    poss=df['LineupPoss'][(df['Isaiah Thomas']==1)&(df['Avery Bradley']==1)&(df['Jae Crowder']==1)].sum()
    ThomBradCrow_pm.append(pm)
    ThomBradCrow_poss.append(poss)

ThomBradCrow_PMperLP=[]
for i in range(len(ThomBradCrow_pm)):
    ThomBradCrow_PMperLP.append(ThomBradCrow_pm[i]/np.log(ThomBradCrow_poss[i]))
    
plt.scatter(x=ThomBradCrow_PMperLP,y=ridgebs[ridgebs.index=="Isaiah.Thomas:Avery.Bradley:Jae.Crowder"].iloc[0])

ThomBradCrow_PMperLP

sullsmart_poss=[]
sullsmart_pm=[]
for i in range(len(list1)):
    xx=list1[i]
    yy=re.sub('RidgeNW','',xx)
    df=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+yy)
    pm=df['PM'][(df['Jared Sullinger']==1)&(df['Marcus Smart']==1)].sum()
    poss=df['LineupPoss'][(df['Jared Sullinger']==1)&(df['Marcus Smart']==1)].sum()
    sullsmart_pm.append(pm)
    sullsmart_poss.append(poss)

plt.scatter(sullsmart_pm,y=ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0])




#Processing Ridge outputs to add pm and poss:
def addnum(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    return len(ll)

gswRidge['num']=gswRidge.apply(addnum,axis=1)

gswR1=gswRidge[gswRidge['num']==1]
gswR1=gswR1[gswR1['term']!="(Intercept)"]
gswR2=gswRidge[gswRidge['num']==2]
gswR3=gswRidge[gswRidge['num']==3]
gswR4=gswRidge[gswRidge['num']==4]
gswR5=gswRidge[gswRidge['num']==5]



def addpm(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    pm=gsw['PM'][(gsw[x]==1)].sum()
    return(pm)

def addposs(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    poss=gsw['LineupPoss'][(gsw[x]==1)].sum()
    return(poss)

gswR1['PM']=gswR1.apply(addpm,axis=1)
gswR1['Poss']=gswR1.apply(addposs,axis=1)


def addpm2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(pm)

def addposs2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(poss)

gswR2['PM']=gswR2.apply(addpm2,axis=1)
gswR2['Poss']=gswR2.apply(addposs2,axis=1)


def addpm3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(pm)

def addposs3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(poss)

gswR3['PM']=gswR3.apply(addpm3,axis=1)
gswR3['Poss']=gswR3.apply(addposs3,axis=1)

def form1(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    return x

def form2(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    y=ll[1]
    return y

def form3(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[2]
    return x

gswR3['Player1']=gswR3.apply(form1,axis=1)
gswR3['Player2']=gswR3.apply(form2,axis=1)
gswR3['Player3']=gswR3.apply(form3,axis=1)





==> JSA_SUB 2/gswPMridge.R <==
install.packages('glmnet')
library('glmnet')

gsw<-read.csv("/Users/smdevlin/Dropbox/SpecBB/DataMunging17/TeamData1516/GSW_with_possessions_1516.csv")
y<-gsw$PM
wts<-gsw$LineupPoss
X<-gsw[,c("Draymond.Green","Stephen.Curry","Klay.Thompson","Harrison.Barnes","Andre.Iguodala","Shaun.Livingston","Andrew.Bogut","Leandro.Barbosa","Brandon.Rush","Marreese.Speights","Festus.Ezeli","Ian.Clark","James.Michael.McAdoo","Anderson.Varejao","Jason.Thompson","PM")]         
xxx<-model.matrix(PM~(.)^5,X)[,-1]

grid=10^seq(10,-2,length=100)
#gswRidge.mod=glmnet(xxx,y,alpha=0,lambda=grid)
#coef(tripridge.mod)[,60]
#train=sample(1:nrow(daf),nrow(daf)/2)
#test=-(train)
#y.test=y[test]
set.seed(1)

cv.out=cv.glmnet(xxx,y,weights=wts,alpha=0)
cvNW.out=cv.glmnet(xxx,y,alpha=0)
plot(cv.out)
plot(cvNW.out)


bestlam=cv.out$lambda.min#414.0964
bestlamNW=cvNW.out$lambda.min#67.92898

cvridge.mod<-glmnet(xxx,y,weights=wts,alpha=0,lambda=bestlam)
cvridgeNW.mod<-glmnet(xxx,y,alpha=0,lambda=bestlamNW)


#install.packages('tidyverse')
#install.packages('broom')
library(broom)
library(tidyverse)
output<-tidy(cvridge.mod)
wdf<-output[order(-output$estimate),]
head(wdf,30)

outputNW<-tidy(cvridgeNW.mod)
NWdf<-outputNW[order(-outputNW$estimate),]
head(NWdf,30)
write.csv(output,"/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_With_Weights.csv", row.names = FALSE)
write.csv(outputNW,"/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_NoWeights.csv", row.names = FALSE)

coef(cvridge.mod)

==> JSA_SUB 2/gswRidgeOutput.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Oct 23 10:38:36 2019

@author: smdevlin
"""
import pandas as pd
import re
import ast
gsw=pd.read_csv("/Users/smdevlin/Dropbox/SpecBB/DataMunging17/TeamData1516/GSW_with_possessions_1516.csv")
#gswRidge=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/gswRidgeout.csv')
gswRidge=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_With_Weights.csv')
gswRidgeNW=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_NoWeights.csv')



def addnum(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    return len(ll)

gswRidge['num']=gswRidge.apply(addnum,axis=1)
gswRidgeNW['num']=gswRidgeNW.apply(addnum,axis=1)


gswR1=gswRidge[gswRidge['num']==1]
gswR1=gswR1[gswR1['term']!="(Intercept)"]
gswR2=gswRidge[gswRidge['num']==2]
gswR3=gswRidge[gswRidge['num']==3]
gswR4=gswRidge[gswRidge['num']==4]
gswR5=gswRidge[gswRidge['num']==5]


gswR1NW=gswRidgeNW[gswRidgeNW['num']==1]
gswR1NW=gswR1NW[gswR1NW['term']!="(Intercept)"]
gswR2NW=gswRidgeNW[gswRidgeNW['num']==2]
gswR3NW=gswRidgeNW[gswRidgeNW['num']==3]
gswR4NW=gswRidgeNW[gswRidgeNW['num']==4]
gswR5NW=gswRidgeNW[gswRidgeNW['num']==5]



def addpm(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    pm=gsw['PM'][(gsw[x]==1)].sum()
    return(pm)

def addposs(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    poss=gsw['LineupPoss'][(gsw[x]==1)].sum()
    return(poss)

gswR1['PM']=gswR1.apply(addpm,axis=1)
gswR1['Poss']=gswR1.apply(addposs,axis=1)

gswR1NW['PM']=gswR1NW.apply(addpm,axis=1)
gswR1NW['Poss']=gswR1NW.apply(addposs,axis=1)


def addpm2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(pm)

def addposs2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(poss)

gswR2['PM']=gswR2.apply(addpm2,axis=1)
gswR2['Poss']=gswR2.apply(addposs2,axis=1)

gswR2NW['PM']=gswR2NW.apply(addpm2,axis=1)
gswR2NW['Poss']=gswR2NW.apply(addposs2,axis=1)


def addpm3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(pm)

def addposs3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(poss)

gswR3['PM']=gswR3.apply(addpm3,axis=1)
gswR3['Poss']=gswR3.apply(addposs3,axis=1)

gswR3NW['PM']=gswR3NW.apply(addpm3,axis=1)
gswR3NW['Poss']=gswR3NW.apply(addposs3,axis=1)


def addpm4(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)].sum()
    return(pm)

def addposs4(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)].sum()
    return(poss)

gswR4['PM']=gswR4.apply(addpm4,axis=1)
gswR4['Poss']=gswR4.apply(addposs4,axis=1)

def addpm5(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    r=ll[4]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)&(gsw[r]==1)].sum()
    return(pm)

def addposs5(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    r=ll[4]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)&(gsw[r]==1)].sum()
    return(poss)

gswR5['PM']=gswR5.apply(addpm5,axis=1)
gswR5['Poss']=gswR5.apply(addposs5,axis=1)



def form1(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    return x

def form2(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    y=ll[1]
    return y

def form3(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[2]
    return x

def form4(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[3]
    return x

def form4(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[3]
    return x

def form5(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[4]
    return x

gswR2['Player1']=gswR2.apply(form1,axis=1)
gswR2['Player2']=gswR2.apply(form2,axis=1)

gswR2NW['Player1']=gswR2NW.apply(form1,axis=1)
gswR2NW['Player2']=gswR2NW.apply(form2,axis=1)



gswR3['Player1']=gswR3.apply(form1,axis=1)
gswR3['Player2']=gswR3.apply(form2,axis=1)
gswR3['Player3']=gswR3.apply(form3,axis=1)

gswR3NW['Player1']=gswR3NW.apply(form1,axis=1)
gswR3NW['Player2']=gswR3NW.apply(form2,axis=1)
gswR3NW['Player3']=gswR3NW.apply(form3,axis=1)

gswR3['PMperLP']=gswR3['PM']/np.log(1+gswR3['Poss'])
gswR2['PMperLP']=gswR2['PM']/np.log(1+gswR2['Poss'])
gswR3NW['PMperLP']=gswR3NW['PM']/np.log(1+gswR3NW['Poss'])
gswR2NW['PMperLP']=gswR2NW['PM']/np.log(1+gswR2NW['Poss'])



gswR3poss200=gswR3[gswR3['Poss']>=200]
gswR3poss200.to_csv('gswR3Poss200.csv')

gswR3NWposs200=gswR3NW[gswR3NW['Poss']>=200]
 
gswR2poss200=gswR2[gswR2['Poss']>=200]
gswR2poss200.to_csv('gswR2Poss200.csv')
gswR2NWposs200=gswR2NW[gswR2NW['Poss']>=200]


gswR3poss200[['estimate','term','PMperLP','PM']].sort_values(by='estimate',ascending=False).round(2)[0:10]
gswR3NWposs200[['estimate','term','PMperLP','PM']].sort_values(by='estimate',ascending=False).round(2)[0:10]



==> RidgeRegressionOnBootSeasons.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Tue Mar 24 16:15:33 2020

@author: smdevlin
"""

df1=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeNWNBSpecBOS99.csv')
df2=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeNWNBSpecBOS98.csv')

del df1['Unnamed: 0']
del df2['Unnamed: 0']

df1=df1[['term','estimate']]
df2=df2[['term','estimate']]

df=df1.merge(df2,how='left',on='term')

df[df['estimate_y'].isna()].shape

#tdf1=df1.T.reset_index()
#
#frames = [ process_your_file(f) for f in files ]
#result = pd.concat(frames)

import os
list1 = os.listdir('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/RidgeRegressionOnBootstrapSeasons')
list1.remove('.DS_Store') #No clue why this is here


test=dict()
for file in list1:
    bsfilename=re.sub('RidgeNW','',file)
    season=re.sub('.csv','',bsfilename)
    dftmp=pd.read_csv(file)
    test[season]=dict{'df':dftmp[['term','estimate']],'poss':0,'pm':0}



df_list = [pd.read_csv(file) for file in list1]
dfl1=[]

for df in df_list:
    del df['Unnamed: 0']
    dfl1.append(df[['term','estimate']])

dfs = [df.set_index('term') for df in dfl1]

ridgebs = pd.concat(dfs, axis=1)

#This works to go from the ridge regression output file name to the actual bootstrapped season filename.
import re
xx='RidgeNWNBSpecBOS424'
yy=re.sub('RidgeNW','',xx)
yy

ridgebs[ridgebs.index=="Isaiah.Thomas:Avery.Bradley:Jae.Crowder"].iloc[0].hist(bins=30)

ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0].hist(bins=30)

sum(ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0]<0)/500

##################
##If we need the spec for boot seasons they're in strange order
#bootorder=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/BOSBootFileOrder.csv',header=None)
#bootorder.columns=['File']
#bootseasons=[]
#for i in range(500):
#    data=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+bootorder['File'][i])
#    bootseasons.append(data)
#################

ThomBradCrow_poss=[]
ThomBradCrow_pm=[]
for i in range(len(list1)):
    xx=list1[i]
    yy=re.sub('RidgeNW','',xx)
    df=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+yy)
    pm=df['PM'][(df['Isaiah Thomas']==1)&(df['Avery Bradley']==1)&(df['Jae Crowder']==1)].sum()
    poss=df['LineupPoss'][(df['Isaiah Thomas']==1)&(df['Avery Bradley']==1)&(df['Jae Crowder']==1)].sum()
    ThomBradCrow_pm.append(pm)
    ThomBradCrow_poss.append(poss)

ThomBradCrow_PMperLP=[]
for i in range(len(ThomBradCrow_pm)):
    ThomBradCrow_PMperLP.append(ThomBradCrow_pm[i]/np.log(ThomBradCrow_poss[i]))
    
plt.scatter(x=ThomBradCrow_PMperLP,y=ridgebs[ridgebs.index=="Isaiah.Thomas:Avery.Bradley:Jae.Crowder"].iloc[0])

ThomBradCrow_PMperLP

sullsmart_poss=[]
sullsmart_pm=[]
for i in range(len(list1)):
    xx=list1[i]
    yy=re.sub('RidgeNW','',xx)
    df=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/NewBoot/BOSNBSReady/'+yy)
    pm=df['PM'][(df['Jared Sullinger']==1)&(df['Marcus Smart']==1)].sum()
    poss=df['LineupPoss'][(df['Jared Sullinger']==1)&(df['Marcus Smart']==1)].sum()
    sullsmart_pm.append(pm)
    sullsmart_poss.append(poss)

plt.scatter(sullsmart_pm,y=ridgebs[ridgebs.index=="Jared.Sullinger:Marcus.Smart"].iloc[0])




#Processing Ridge outputs to add pm and poss:
def addnum(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    return len(ll)

gswRidge['num']=gswRidge.apply(addnum,axis=1)

gswR1=gswRidge[gswRidge['num']==1]
gswR1=gswR1[gswR1['term']!="(Intercept)"]
gswR2=gswRidge[gswRidge['num']==2]
gswR3=gswRidge[gswRidge['num']==3]
gswR4=gswRidge[gswRidge['num']==4]
gswR5=gswRidge[gswRidge['num']==5]



def addpm(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    pm=gsw['PM'][(gsw[x]==1)].sum()
    return(pm)

def addposs(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    poss=gsw['LineupPoss'][(gsw[x]==1)].sum()
    return(poss)

gswR1['PM']=gswR1.apply(addpm,axis=1)
gswR1['Poss']=gswR1.apply(addposs,axis=1)


def addpm2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(pm)

def addposs2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(poss)

gswR2['PM']=gswR2.apply(addpm2,axis=1)
gswR2['Poss']=gswR2.apply(addposs2,axis=1)


def addpm3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(pm)

def addposs3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(poss)

gswR3['PM']=gswR3.apply(addpm3,axis=1)
gswR3['Poss']=gswR3.apply(addposs3,axis=1)

def form1(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    return x

def form2(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    y=ll[1]
    return y

def form3(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[2]
    return x

gswR3['Player1']=gswR3.apply(form1,axis=1)
gswR3['Player2']=gswR3.apply(form2,axis=1)
gswR3['Player3']=gswR3.apply(form3,axis=1)





==> gswPMridge.R <==
install.packages('glmnet')
library('glmnet')

gsw<-read.csv("/Users/smdevlin/Dropbox/SpecBB/DataMunging17/TeamData1516/GSW_with_possessions_1516.csv")
y<-gsw$PM
wts<-gsw$LineupPoss
X<-gsw[,c("Draymond.Green","Stephen.Curry","Klay.Thompson","Harrison.Barnes","Andre.Iguodala","Shaun.Livingston","Andrew.Bogut","Leandro.Barbosa","Brandon.Rush","Marreese.Speights","Festus.Ezeli","Ian.Clark","James.Michael.McAdoo","Anderson.Varejao","Jason.Thompson","PM")]         
xxx<-model.matrix(PM~(.)^5,X)[,-1]

grid=10^seq(10,-2,length=100)
#gswRidge.mod=glmnet(xxx,y,alpha=0,lambda=grid)
#coef(tripridge.mod)[,60]
#train=sample(1:nrow(daf),nrow(daf)/2)
#test=-(train)
#y.test=y[test]
set.seed(1)

cv.out=cv.glmnet(xxx,y,weights=wts,alpha=0)
cvNW.out=cv.glmnet(xxx,y,alpha=0)
plot(cv.out)
plot(cvNW.out)


bestlam=cv.out$lambda.min#414.0964
bestlamNW=cvNW.out$lambda.min#67.92898

cvridge.mod<-glmnet(xxx,y,weights=wts,alpha=0,lambda=bestlam)
cvridgeNW.mod<-glmnet(xxx,y,alpha=0,lambda=bestlamNW)


#install.packages('tidyverse')
#install.packages('broom')
library(broom)
library(tidyverse)
output<-tidy(cvridge.mod)
wdf<-output[order(-output$estimate),]
head(wdf,30)

outputNW<-tidy(cvridgeNW.mod)
NWdf<-outputNW[order(-outputNW$estimate),]
head(NWdf,30)
write.csv(output,"/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_With_Weights.csv", row.names = FALSE)
write.csv(outputNW,"/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_NoWeights.csv", row.names = FALSE)

coef(cvridge.mod)

==> gswRidgeOutput.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Oct 23 10:38:36 2019

@author: smdevlin
"""
import pandas as pd
import re
import ast
gsw=pd.read_csv("/Users/smdevlin/Dropbox/SpecBB/DataMunging17/TeamData1516/GSW_with_possessions_1516.csv")
#gswRidge=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/gswRidgeout.csv')
gswRidge=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_With_Weights.csv')
gswRidgeNW=pd.read_csv('/Users/smdevlin/Dropbox/SpecBB/DataMunging17/JSA_SUB/GSW_Ridge_NoWeights.csv')



def addnum(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    return len(ll)

gswRidge['num']=gswRidge.apply(addnum,axis=1)
gswRidgeNW['num']=gswRidgeNW.apply(addnum,axis=1)


gswR1=gswRidge[gswRidge['num']==1]
gswR1=gswR1[gswR1['term']!="(Intercept)"]
gswR2=gswRidge[gswRidge['num']==2]
gswR3=gswRidge[gswRidge['num']==3]
gswR4=gswRidge[gswRidge['num']==4]
gswR5=gswRidge[gswRidge['num']==5]


gswR1NW=gswRidgeNW[gswRidgeNW['num']==1]
gswR1NW=gswR1NW[gswR1NW['term']!="(Intercept)"]
gswR2NW=gswRidgeNW[gswRidgeNW['num']==2]
gswR3NW=gswRidgeNW[gswRidgeNW['num']==3]
gswR4NW=gswRidgeNW[gswRidgeNW['num']==4]
gswR5NW=gswRidgeNW[gswRidgeNW['num']==5]



def addpm(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    pm=gsw['PM'][(gsw[x]==1)].sum()
    return(pm)

def addposs(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    poss=gsw['LineupPoss'][(gsw[x]==1)].sum()
    return(poss)

gswR1['PM']=gswR1.apply(addpm,axis=1)
gswR1['Poss']=gswR1.apply(addposs,axis=1)

gswR1NW['PM']=gswR1NW.apply(addpm,axis=1)
gswR1NW['Poss']=gswR1NW.apply(addposs,axis=1)


def addpm2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(pm)

def addposs2(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)].sum()
    return(poss)

gswR2['PM']=gswR2.apply(addpm2,axis=1)
gswR2['Poss']=gswR2.apply(addposs2,axis=1)

gswR2NW['PM']=gswR2NW.apply(addpm2,axis=1)
gswR2NW['Poss']=gswR2NW.apply(addposs2,axis=1)


def addpm3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(pm)

def addposs3(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)].sum()
    return(poss)

gswR3['PM']=gswR3.apply(addpm3,axis=1)
gswR3['Poss']=gswR3.apply(addposs3,axis=1)

gswR3NW['PM']=gswR3NW.apply(addpm3,axis=1)
gswR3NW['Poss']=gswR3NW.apply(addposs3,axis=1)


def addpm4(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)].sum()
    return(pm)

def addposs4(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)].sum()
    return(poss)

gswR4['PM']=gswR4.apply(addpm4,axis=1)
gswR4['Poss']=gswR4.apply(addposs4,axis=1)

def addpm5(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    r=ll[4]
    pm=gsw['PM'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)&(gsw[r]==1)].sum()
    return(pm)

def addposs5(row):    
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    y=ll[1]
    z=ll[2]
    w=ll[3]
    r=ll[4]
    poss=gsw['LineupPoss'][(gsw[x]==1)&(gsw[y]==1)&(gsw[z]==1)&(gsw[w]==1)&(gsw[r]==1)].sum()
    return(poss)

gswR5['PM']=gswR5.apply(addpm5,axis=1)
gswR5['Poss']=gswR5.apply(addposs5,axis=1)



def form1(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[0]
    return x

def form2(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    y=ll[1]
    return y

def form3(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[2]
    return x

def form4(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[3]
    return x

def form4(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[3]
    return x

def form5(row):
    l='['+ '"' + row['term'].replace("."," ").replace(':',  '", "')+ '"'+']'
    ll=ast.literal_eval(l)
    x=ll[4]
    return x

gswR2['Player1']=gswR2.apply(form1,axis=1)
gswR2['Player2']=gswR2.apply(form2,axis=1)

gswR2NW['Player1']=gswR2NW.apply(form1,axis=1)
gswR2NW['Player2']=gswR2NW.apply(form2,axis=1)



gswR3['Player1']=gswR3.apply(form1,axis=1)
gswR3['Player2']=gswR3.apply(form2,axis=1)
gswR3['Player3']=gswR3.apply(form3,axis=1)

gswR3NW['Player1']=gswR3NW.apply(form1,axis=1)
gswR3NW['Player2']=gswR3NW.apply(form2,axis=1)
gswR3NW['Player3']=gswR3NW.apply(form3,axis=1)

gswR3['PMperLP']=gswR3['PM']/np.log(1+gswR3['Poss'])
gswR2['PMperLP']=gswR2['PM']/np.log(1+gswR2['Poss'])
gswR3NW['PMperLP']=gswR3NW['PM']/np.log(1+gswR3NW['Poss'])
gswR2NW['PMperLP']=gswR2NW['PM']/np.log(1+gswR2NW['Poss'])



gswR3poss200=gswR3[gswR3['Poss']>=200]
gswR3poss200.to_csv('gswR3Poss200.csv')

gswR3NWposs200=gswR3NW[gswR3NW['Poss']>=200]
 
gswR2poss200=gswR2[gswR2['Poss']>=200]
gswR2poss200.to_csv('gswR2Poss200.csv')
gswR2NWposs200=gswR2NW[gswR2NW['Poss']>=200]


gswR3poss200[['estimate','term','PMperLP','PM']].sort_values(by='estimate',ascending=False).round(2)[0:10]
gswR3NWposs200[['estimate','term','PMperLP','PM']].sort_values(by='estimate',ascending=False).round(2)[0:10]


